Band-limited maximizers for a Fourier extension inequality on the circle, II

Among the class of functions on the circle with Fourier modes up to degree 120, constant functions are the unique real-valued maximizers for the endpoint Tomas-Stein inequality.

==> anc/README.txt <==
This directory contains two pieces of supporting information.

The directory mixed_prec contains code that can be used to reproduce
the main results in the paper "Band-limited maximizers for a Fourier
extension inequality on the circle, II.". For more information on how
to build, run, etc., please refer to the README.md file in that
directory.

The file raw_output_n_120.txt contains the output produced when
running this code. In particular, it shows the approximated
eigenvalues of the matrices (Q_m,n) for D = 0, 2, ..., 360; cf.
Equation (1) in the paper.


==> anc/mixed_prec/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.12.0)

project(mixed_prec CXX)
set(CMAKE_CXX_STANDARD 14)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

# Set compiler warning flags.
set(CMAKE_CXX_FLAGS
  "${CMAKE_CXX_FLAGS} -Wall -Wextra -pedantic")

# Configure OpenMP and MPI.
find_package(OpenMP REQUIRED)
find_package(MPI REQUIRED)
set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${OpenMP_C_FLAGS}")
set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${OpenMP_CXX_FLAGS}")

# Find flint.
find_library(flint_LIBRARY flint
  HINTS ENV FLINT_ROOT
  PATHS ENV LIBRARY_PATH ENV LD_LIBRARY_PATH
  PATH_SUFFIXES lib lib64
  NO_CMAKE_PATH
  NO_CMAKE_ENVIRONMENT_PATH
  )
if(NOT flint_LIBRARY)
  message(FATAL_ERROR "Could not find flint. Try setting FLINT_ROOT.")
endif()
get_filename_component(flint_LIB_DIR ${flint_LIBRARY} DIRECTORY)
get_filename_component(flint_ROOT ${flint_LIB_DIR} DIRECTORY)
add_library(flint SHARED IMPORTED)
set_target_properties(flint PROPERTIES
  IMPORTED_LOCATION ${flint_LIBRARY}
  INTERFACE_INCLUDE_DIRECTORIES ${flint_ROOT}/include
  )

# Find arb.
find_library(arb_LIBRARY arb
  HINTS ENV ARB_ROOT
  PATHS ENV LIBRARY_PATH ENV LD_LIBRARY_PATH
  PATH_SUFFIXES lib lib64
  NO_CMAKE_PATH
  NO_CMAKE_ENVIRONMENT_PATH
  )
if(NOT arb_LIBRARY)
  message(FATAL_ERROR "Could not find arb. Try setting ARB_ROOT.")
endif()
get_filename_component(arb_LIB_DIR ${arb_LIBRARY} DIRECTORY)
get_filename_component(arb_ROOT ${arb_LIB_DIR} DIRECTORY)
add_library(arb SHARED IMPORTED)
set_target_properties(arb PROPERTIES
  IMPORTED_LOCATION ${arb_LIBRARY}
  INTERFACE_INCLUDE_DIRECTORIES ${arb_ROOT}/include
  )

# Explicitly disallow unsafe floating-point optimisations for Intel
# compiler. GCC and Clang default to safe optimisations only.
if(CMAKE_C_COMPILER_ID MATCHES "Intel")
  message(STATUS "Setting Intel compiler to -fp-model precise.")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} -fp-model precise")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fp-model precise")
endif()

# Set compiler-specific release-mode flags.
if(CMAKE_SYSTEM MATCHES "Linux")
  message(STATUS "Modifying release-mode flags for Linux.")
  set(CMAKE_CXX_FLAGS_RELEASE  "-O3 -DNDEBUG"
    CACHE STRING
    "Flags used by the compiler during release builds."
    FORCE)
endif()

# Configure the main executable.
add_executable(
  full_calculation_n_120
  ${CMAKE_CURRENT_SOURCE_DIR}/src/linear_algebra.cpp
  ${CMAKE_CURRENT_SOURCE_DIR}/src/full_calculation_n_120.cpp
  )
target_include_directories(
  full_calculation_n_120 PUBLIC
  ${MPI_CXX_INCLUDE_PATH}
  ${CMAKE_CURRENT_SOURCE_DIR}/include
  )
target_link_libraries(
  full_calculation_n_120 PUBLIC
  ${MPI_CXX_LINK_FLAGS}
  ${MPI_CXX_LIBRARIES}
  flint
  arb
  )


==> anc/mixed_prec/LICENSE.txt <==
Copyright (c) 2022, James Barker.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/mixed_prec/README.md <==
This code can be used to calculate the eigenvalues relied on in the
main proof of the paper "Band limited maximizers for a Fourier
extension inequality on the circle, II."

Requirements
------------------

The code is written in C++14, and a modern C++ compiler is required.
It has been tested with a recent version of the Intel C++ compiler.
Compilation with newer versions of GCC (9.x onwards) is possible; we
have observed technical issues with older versions of GCC,
specifically related to visibility clauses on OpenMP regions.

We have tested the code on CentOS Linux. The code does not use any
OS-specific features, so should in principle run without modification
on other operating systems such as Windows, however, this has not been
tested.

To build the code, you will need a modern version of
[CMake](https://cmake.org/), at least 3.12.0 or higher. The build
process is as usual for a CMake project. For example, from a shell
with working directory the same as the location of this README, you
might execute:
```
> mkdir build
> cd build
> CXX=icpc cmake ..
> make
```
Note the use of `CXX=icpc` to specify the Intel C++ compiler.

The code depends on the [arb](http://arblib.org/) library for
arbitrary-precision arithmetic (version >= 2.17.0), and therefore also
on the [FLINT](http://www.flintlib.org/) library. The build process
will attempt to locate these libraries and their headers
automatically; if you encounter problems, you may need to set the
`ARB_ROOT` and `FLINT_ROOT` environment variables to the installation
paths of these libraries.

The code uses hybrid OpenMP/MPI parallelism, and thus requires an MPI
implementation to be available. We used Intel MPI; other versions of
MPI such as OpenMPI are expected to be suitable, but we have not
tested these.

Reproducing results
-------------------

Once the build process is complete, you can reproduce the main results
of the paper by running the executable ``full_calculation_n_120``
using an appropriate MPI launcher (``mpirun`` or equivalent).

Be aware that this calculation is extremely computationally demanding.
It is intended to be run on many nodes of a compute cluster with one
MPI rank per node, each with as many OpenMP threads as there are
available physical cores. Each node will need at least 45GB of RAM.
For more information regarding correct configuration of your
environment, please speak to your local admins.


==> anc/mixed_prec/include/Rational.hpp <==
#ifndef RATIONAL_HPP_
#define RATIONAL_HPP_

#include <array>
#include <istream>
#include <ostream>
#include <vector>

#include "arb.h"
#include "flint/flint.h"
#include "flint/fmpq.h"
#include "flint/long_extras.h"

namespace mixed_prec {

/**
 * Exact representation of a rational number \f$x \in \mathbb{Q}\f$.
 *
 * This class is effectively a wrapper around the FLINT fmpq_t
 * type. Rationals are always stored canonically.
 */
class Rational {

public:
    Rational() noexcept {
        fmpq_init(this->value);
        fmpq_zero(this->value);
    }

    explicit Rational(const slong _n) noexcept {
        fmpq_init(this->value);
        fmpq_set_si(this->value, _n, UWORD(1));
    }

    Rational(const slong _numerator, const slong _denominator) noexcept {
        fmpq_init(this->value);
        // Negative denominators aren't supported by fmpq_set_si.
        if (_denominator < 0) {
            fmpq_set_si(this->value, -1 * _numerator, -1 * _denominator);
        } else {
            fmpq_set_si(this->value, _numerator, _denominator);
        }
    }

    Rational(const Rational& other) noexcept {
        fmpq_init(this->value);
        fmpq_set(this->value, other.value);
    }

    Rational& operator=(const Rational& other) noexcept {
        fmpq_set(this->value, other.value);
        return *this;
    }

    Rational(Rational&& other) noexcept {
        fmpq_init(this->value);
        fmpq_swap(this->value, other.value);
    }

    Rational& operator=(Rational&& other) noexcept {
        fmpq_swap(this->value, other.value);
        return *this;
    }

    ~Rational() noexcept { fmpq_clear(this->value); }

    slong numerator() const noexcept {
        return static_cast<slong>(this->value[0].num);
    }

    slong denominator() const noexcept {
        return static_cast<slong>(this->value[0].den);
    }

    const fmpq_t& as_fmpq_t() const noexcept { return this->value; }

    Rational& operator+=(const Rational& rhs) noexcept {
        fmpq_add(this->value, this->value, rhs.value);
        return *this;
    }

    Rational& operator-=(const Rational& rhs) noexcept {
        fmpq_sub(this->value, this->value, rhs.value);
        return *this;
    }

    Rational& operator*=(const Rational& rhs) noexcept {
        fmpq_mul(this->value, this->value, rhs.value);
        return *this;
    }

    Rational& operator/=(const Rational& rhs) noexcept {
        fmpq_div(this->value, this->value, rhs.value);
        return *this;
    }

    friend Rational operator+(Rational lhs, const Rational& rhs) noexcept {
        lhs += rhs;
        return lhs;
    }

    friend Rational operator-(Rational lhs, const Rational& rhs) noexcept {
        lhs -= rhs;
        return lhs;
    }

    friend Rational operator*(Rational lhs, const Rational& rhs) noexcept {
        lhs *= rhs;
        return lhs;
    }

    friend Rational operator/(Rational lhs, const Rational& rhs) noexcept {
        lhs /= rhs;
        return lhs;
    }

    friend bool operator==(const Rational& l, const Rational& r) noexcept {
        return fmpq_equal(l.value, r.value);
    }

    friend bool operator!=(const Rational& l, const Rational& r) noexcept {
        return !fmpq_equal(l.value, r.value);
    }

    friend bool operator<(const Rational& l, const Rational& r) noexcept {
        return fmpq_cmp(l.value, r.value) < 0;
    }

    friend bool operator<=(const Rational& l, const Rational& r) noexcept {
        return fmpq_cmp(l.value, r.value) <= 0;
    }

    friend bool operator>=(const Rational& l, const Rational& r) noexcept {
        return fmpq_cmp(l.value, r.value) >= 0;
    }

    friend bool operator>(const Rational& l, const Rational& r) noexcept {
        return fmpq_cmp(l.value, r.value) > 0;
    }

private:
    //! Wrapped FLINT rational.
    fmpq_t value;
};

}  // namespace mixed_prec

#endif  // RATIONAL_HPP_


==> anc/mixed_prec/include/Real.hpp <==
#ifndef REAL_HPP_
#define REAL_HPP_

#include <algorithm>
#include <array>
#include <cstdlib>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <utility>

#include "arb.h"
#include "flint/fmpq.h"

#include "Rational.hpp"
#include "precision.hpp"
#include "utility.hpp"

namespace mixed_prec {

//! A semi-sensible default value for precision for a
//! default-constructed Real.
constexpr slong default_bit_prec = 80;

class Real;  // Forward-declaration for friend functions.

Real pow(const Real& x, const ulong y, const slong bit_prec) noexcept;
Real sqrt(const Real& x, const slong bit_prec) noexcept;
Real abs(const Real& x) noexcept;
Real sin(const Real& x, const slong bit_prec) noexcept;
Real cos(const Real& x, const slong bit_prec) noexcept;

/**
 * Exact representation of a real number \f$x \in \mathbb{R}\f$.
 */
class Real {

public:
    /**
     * Construct a "default" Real, initialised as zero.
     *
     * This constructor really only exists for use as a default
     * initialiser for container classes, e.g. std::unordered_map. It
     * is probably not sensible to use default values in general.
     *
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    explicit Real(const slong target_prec_ = default_bit_prec) noexcept
        : target_prec(target_prec_) {
        arb_init(this->value);
        arb_zero(this->value);
    }

    /**
     * Construct a Real from a FLINT slong signed integer.
     *
     * @param value_ the integer value to use.
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    Real(const slong value_, const slong target_prec_) noexcept
        : target_prec(target_prec_) {
        // This is guaranteed to be exactly representable, so there's
        // no need to check the target precision.
        arb_init(this->value);
        arb_set_si(this->value, value_);
    }

    /**
     * Construct a Real from an arblib arbitrary-precision ball.
     *
     * @param value_ the ball value to use.
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    Real(const arb_t value_, const slong target_prec_) noexcept
        : target_prec(std::min(target_prec_, arb_rel_accuracy_bits(value_))) {
        arb_init(this->value);
        arb_set(this->value, value_);
    }

    /**
     * Construct a Real from a Rational value.
     *
     * @param value_ the Rational value to use.
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    Real(const Rational& value_, const slong target_prec_) noexcept
        : target_prec(target_prec_) {
        arb_init(this->value);
        arb_set_fmpq(this->value, value_.as_fmpq_t(), target_prec_);
    }

    /**
     * Construct a Real from a FLINT rational value.
     *
     * @param value_ the rational value to use. Should probably be in
     *               canonical form, but this isn't strictly required.
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    Real(const fmpq_t value_, const slong target_prec_) noexcept
        : target_prec(target_prec_) {
        arb_init(this->value);
        arb_set_fmpq(this->value, value_, this->target_prec);
    }

    /**
     * Construct a Real from an arb string.
     *
     * @param str the string to use.
     * @param target_prec_ target precision to use for storage and
     *                     operations, in bits.
     */
    Real(const std::string& str, const slong target_prec_)
        : target_prec(target_prec_) {
        arb_init(this->value);
        if (arb_set_str(this->value, str.c_str(), this->target_prec) != 0) {
            arb_clear(this->value);
            throw std::invalid_argument(
                "Provided string could not be converted into a valid Real.");
        }
    }

    //! Copy constructor.
    Real(const Real& other) noexcept : target_prec(other.target_prec) {
        arb_init(this->value);
        arb_set(this->value, other.value);
    }

    //! Copy-assignment operator.
    Real& operator=(const Real& other) noexcept {
        arb_set(this->value, other.value);
        this->target_prec = other.target_prec;
        return *this;
    }

    //! Move constructor.
    Real(Real&& other) noexcept : target_prec(other.target_prec) {
        arb_init(this->value);
        arb_swap(this->value, other.value);
    }

    //! Move-assignment operator.
    Real& operator=(Real&& other) noexcept {
        arb_swap(this->value, other.value);
        this->target_prec = other.target_prec;
        return *this;
    }

    //! Destructor.
    ~Real() noexcept { arb_clear(this->value); }

    const arb_t& as_arb_t() const noexcept { return this->value; }

    /**
     * Return an exact representation of the Real as a
     * non-human-readable string.
     *
     * The returned string consists of four hexadecimal values and one
     * unsigned integer, separated by commas with no whitespace. The
     * storage format is "mm,me,rm,re,tp", representing the midpoint
     * mantissa, midpoint exponent, radius mantissa, radius exponent,
     * and target precision, respectively.
     */
    std::string as_exact_string() const {
        // Convert the exact string into a C string.
        char* exact_c_str = arb_dump_str(this->value);
        std::string exact_str(exact_c_str);
        flint_free(exact_c_str);

        std::vector<std::string> tokens = tokenise(exact_str, ' ');
        std::ostringstream stream;
        for (const auto& token : tokens) {
            stream << token << ",";
        }
        stream << this->target_prec;
        return stream.str();
    }

    /**
     * Return <tt>true</tt> if this Real overlaps with another.
     */
    bool overlaps(const Real& other) const noexcept {
        return arb_overlaps(this->value, other.value);
    }

    /**
     * Return <tt>true</tt> if this Real contains another.
     */
    bool contains(const Real& other) const noexcept {
        return arb_contains(this->value, other.value);
    }

    /**
     * Report an upper bound on the precision of the Real in binary
     * ULPs.
     */
    slong precision_in_bits() const noexcept {
        return arb_rel_accuracy_bits(this->value);
    }

    /**
     * Get the midpoint of the ball, rounded to a double as best as
     * possible.
     */
    double approximate_as_double() const noexcept {
        return arf_get_d(arb_midref(this->value), ARF_RND_NEAR);
    }

    /**
     * Report an upper bound on the precision of the Real in decimal
     * ULPs.
     */
    slong precision_in_decimal_figures() const noexcept {
        return bit_precision_in_decimals(this->precision_in_bits());
    }

    Real& operator+=(const Real& rhs) noexcept {
        const slong new_precision =
            std::min(this->target_prec, rhs.target_prec);
        arb_add(this->value, this->value, rhs.value, new_precision);
        return *this;
    }

    Real& operator-=(const Real& rhs) noexcept {
        const slong new_precision =
            std::min(this->target_prec, rhs.target_prec);
        arb_sub(this->value, this->value, rhs.value, new_precision);
        return *this;
    }

    Real& operator*=(const Real& rhs) noexcept {
        const slong new_precision =
            std::min(this->target_prec, rhs.target_prec);
        arb_mul(this->value, this->value, rhs.value, new_precision);
        return *this;
    }

    Real& operator/=(const Real& rhs) noexcept {
        const slong new_precision =
            std::min(this->target_prec, rhs.target_prec);
        arb_div(this->value, this->value, rhs.value, new_precision);
        return *this;
    }

    friend Real operator+(Real lhs, const Real& rhs) noexcept {
        lhs += rhs;
        return lhs;
    }

    friend Real operator-(Real lhs, const Real& rhs) noexcept {
        lhs -= rhs;
        return lhs;
    }

    friend Real operator*(Real lhs, const Real& rhs) noexcept {
        lhs *= rhs;
        return lhs;
    }

    friend Real operator/(Real lhs, const Real& rhs) noexcept {
        lhs /= rhs;
        return lhs;
    }

    friend bool operator==(const Real& l, const Real& r) noexcept {
        return arb_equal(l.value, r.value) && l.target_prec == r.target_prec;
    }

    friend bool operator!=(const Real& l, const Real& r) noexcept {
        return !(l == r);
    }

    friend Real sqrt(const Real& x, const slong bit_prec) noexcept {
        arb_t result_as_arb_t;
        arb_init(result_as_arb_t);
        arb_sqrt(result_as_arb_t, x.value, bit_prec);
        Real result(result_as_arb_t, bit_prec);
        arb_clear(result_as_arb_t);
        return result;
    }

    friend std::ostream& operator<<(std::ostream& os, const Real& obj) {
        slong prec_in_decimal =
            bit_precision_in_decimals(obj.precision_in_bits());
        if (prec_in_decimal > 100) {
            prec_in_decimal = 100;
        }
        char* arb_str = arb_get_str(obj.value, prec_in_decimal, 0);
        os << arb_str;
        free(arb_str);
        return os;
    }

private:
    //! Wrapped arb real ball.
    arb_t value;

    //! Expected precision in bits.
    slong target_prec;
};

/**
 * Produce a Real from an exact string representation, as would be
 * produced by Real::as_exact_string(). The output Real is guaranteed
 * to be identical (i.e. up to C++ operator equality) as the Real that
 * was used to generate the string.
 */
inline Real from_exact_string(const std::string& str) {
    const auto tokens = tokenise(str, ',');
    if (tokens.size() != 5) {
        throw std::invalid_argument(
            "Provided string does not match the expected format.");
    }
    const std::string arb_str =
        tokens[0] + " " + tokens[1] + " " + tokens[2] + " " + tokens[3];
    arb_t x;
    arb_init(x);
    if (arb_load_str(x, arb_str.c_str())) {
        throw std::invalid_argument(
            "Provided string does not match the expected format.");
    }
    const slong target_prec = std::stol(tokens[4]);
    Real x_as_real(x, target_prec);
    arb_clear(x);
    return x_as_real;
}

}  // namespace mixed_prec

#endif  // REAL_HPP_


==> anc/mixed_prec/include/bessel.hpp <==
#ifndef BESSEL_HPP_
#define BESSEL_HPP_

#include <algorithm>

#include "arb.h"
#include "arb_hypgeom.h"

#include "Real.hpp"
#include "utility.hpp"

namespace mixed_prec {

/**
 * Calculate the Bessel function of the first kind,
 * \f$J_{\nu}\left(z\right)\f$.
 *
 * Calculation accuracy is necessarily limited by the specified
 * precision of the input <tt>z</tt>. The parameter \c max_prec can be
 * used to specify a lower precision; if \c max_prec is larger than
 * the precision of <tt>z</tt>, it is ignored.
 *
 * @param nu the value to use for \f$\nu\f$.
 * @param z the value to use for \f$z\f$.
 * @param max_prec the maximum precision to use.
 *
 * @returns the calculated value \f$J_{\nu}\left(z\right)\f$.
 */
inline Real bessel_j(const Real& nu, const Real& z,
                     const slong max_prec) noexcept {
    arb_t result;
    arb_init(result);
    const slong working_prec = std::min(z.precision_in_bits(), max_prec);
    arb_hypgeom_bessel_j(result, nu.as_arb_t(), z.as_arb_t(), working_prec);
    Real result_as_real(result, arb_rel_accuracy_bits(result));
    arb_clear(result);
    return result_as_real;
}

}  // namespace mixed_prec

#endif  // BESSEL_HPP_


==> anc/mixed_prec/include/index_set.hpp <==
#ifndef INDEX_SET_HPP_
#define INDEX_SET_HPP_

#include <algorithm>
#include <array>
#include <functional>
#include <iostream>
#include <map>
#include <set>
#include <unordered_set>
#include <vector>

#include "flint/flint.h"

namespace mixed_prec {

/**
 * An entry of \f$\mathbb{Z}^3\f$.
 */
typedef std::array<int, 3> z_elem;

/**
 * An entry of \f$\mathbb{Z}^6\f$.
 */
typedef std::array<int, 6> k_elem;

} // namespace mixed_prec

namespace std {

inline std::ostream& operator<<(std::ostream& os,
                                const mixed_prec::k_elem& obj) {
    os << '[' << obj[0] << ", " << obj[1] << ", " << obj[2] << ", " << obj[3]
       << ", " << obj[4] << ", " << obj[5] << ']';
    return os;
}

/**
 * Hash function for elements of \f$\mathbb{Z}^6\f$.
 *
 * This is not a general-purpose hash. It relies on the fact that, as
 * used for the current calculation, the values of the array will be
 * in the range [0, 255], and so the array can be packed into a single
 * size_t (which we assume to be 64-bit). Then we can just defer to
 * the standard library implementation of std::hash<size_t>.
 */
template <>
struct hash<mixed_prec::k_elem> {
    size_t operator()(const mixed_prec::k_elem& k_elem) const noexcept {
        static_assert(
            sizeof(size_t) >= 6,
            "std::size_t must be large enough to contain six packed one-byte unsigned values."
            );

        size_t packed = static_cast<size_t>(k_elem[0]);
        for (int i = 1; i < 6; ++i) {
            packed |= static_cast<size_t>(k_elem[i]) << (i * 8);
        }
        return std::hash<size_t>{}(packed);
    }
};

} // namespace std

namespace mixed_prec {

/**
 * Calculate \f$-z\f$ for some \f$z \in \mathbb{Z}^3\f$.
 */
constexpr z_elem negate(const z_elem& z) noexcept {
    return {-z[0], -z[1], -z[2]};
}

/**
 * Calculate the sum of the elements of an entry of
 * \f$\mathbb{Z}^3\f$.
 */
constexpr int sum(const z_elem& z) noexcept { return z[0] + z[1] + z[2]; }

constexpr int sum(const k_elem& k) noexcept {
    return k[0] + k[1] + k[2] + k[3] + k[4] + k[5];
}

/**
 * Calculate the sum of the elements of an entry of
 * \f$\mathbb{Z}^3\f$.
 */
constexpr z_elem sum(const z_elem& m, const z_elem& n) noexcept {
    return {m[0] + n[0], m[1] + n[1], m[2] + n[2]};
}

/**
 * Calculate the element-wise absolute value of an entry of
 * \f$\mathbb{Z}^3\f$.
 */
constexpr z_elem abs(const z_elem& z) noexcept {
    return {z[0] >= 0 ? z[0] : -z[0], z[1] >= 0 ? z[1] : -z[1],
            z[2] >= 0 ? z[2] : -z[2]};
}

constexpr slong bessel_integral_prefactor(const z_elem& z) noexcept {
    const slong prefactor_power = (z[0] < 0 ? -z[0] : 0) +
                                  (z[1] < 0 ? -z[1] : 0) +
                                  (z[2] < 0 ? -z[2] : 0);
    if (prefactor_power % 2 == 0) {
        return 1;
    } else {
        return -1;
    }
}

/**
 * Calculate all permutations of an entry of \f$\mathbb{Z}^3\f$.
 */
inline std::vector<z_elem> permutations(const z_elem& z) noexcept {
    return {{z[0], z[1], z[2]}, {z[0], z[2], z[1]}, {z[1], z[0], z[2]},
            {z[1], z[2], z[0]}, {z[2], z[0], z[1]}, {z[2], z[1], z[0]}};
}

/**
 * Calculate all entries of \f$Z = \{z \in \left(2\mathbb{Z}\right)^3\
 * : |z_i| \leq M, z_0 \leq z_1 \leq z_2\}\f$, where \f$M \in
 * \mathbb{N}\f$ is a maximum element-wise magnitude.
 *
 * Results are collected into naturally-sorted vectors, categorised by
 * \f$d(z) := z_0 + z_1 + z_2\f$.
 */
inline std::map<int, std::vector<z_elem>> z_entries(int max_magnitude) {
    std::map<int, std::vector<z_elem>> xd;
    for (int z0 = -max_magnitude; z0 <= max_magnitude; z0 += 2) {
        for (int z1 = z0; z1 <= max_magnitude; z1 += 2) {
            for (int z2 = z1; z2 <= max_magnitude; z2 += 2) {
                if (!(z0 == 0 && z1 == 0 && z2 == 0)) {
                    const z_elem m = {z0, z1, z2};
                    const int dz = z0 + z1 + z2;
                    if (xd.count(dz) == 0) {
                        xd[dz] = std::vector<z_elem>();
                    }
                    xd[dz].push_back(m);
                }
            }
        }
    }
    return xd;
}

inline k_elem canonicalise(const z_elem& m, const z_elem& n) noexcept {
    k_elem k = {m[0], m[1], m[2], n[0], n[1], n[2]};
    std::transform(k.begin(), k.end(), k.begin(),
                   [](int val) { return val < 0 ? -val : val; });
    std::sort(k.begin(), k.end());
    return k;
}

/**
 * Calculate the distinct permutations I_k required for the
 * calculation of a full integral Q_m,n.
 */
inline std::unordered_set<k_elem> calculate_distinct_permutations(
    const z_elem& m, const z_elem& n) noexcept {
    std::unordered_set<k_elem> distinct_perms;

    // Symmetrise over n.
    for (const auto& n_perm : permutations(n)) {

        // Add the distinct I integrals
        distinct_perms.insert(canonicalise(m, n_perm));
        distinct_perms.insert(canonicalise(sum(m, n_perm), {0, 0, 0}));

        // Add the symmetry points for the L and R integrals.
        for (const auto& offset : permutations({1, -1, 0})) {
            distinct_perms.insert(canonicalise(m, sum(n_perm, offset)));
            distinct_perms.insert(canonicalise(sum(m, n_perm), offset));
        }
    }

    return distinct_perms;
}

inline std::unordered_set<k_elem> calculate_canonical_entries(
    const int max_index) {
    auto blocks = mixed_prec::z_entries(max_index);
    std::unordered_set<mixed_prec::k_elem> distinct_ks;
#pragma omp parallel for default(none) shared(distinct_ks, blocks, max_index) \
    schedule(dynamic, 1)
    for (int i = 0; i <= 3 * max_index; i += 2) {
        std::unordered_set<mixed_prec::k_elem> this_set;
        const auto& block = blocks[i];
        for (const auto& m : block) {
            for (const auto& n : block) {
                const auto perms =
                    mixed_prec::calculate_distinct_permutations(m, n);
                this_set.insert(perms.begin(), perms.end());
            }
        }
#pragma omp critical
        distinct_ks.insert(this_set.begin(), this_set.end());
    }
    return distinct_ks;
}

}  // namespace mixed_prec

#endif  // INDEX_SET_HPP_


==> anc/mixed_prec/include/integral_cache.hpp <==
#ifndef INTEGRAL_CACHE_HPP_
#define INTEGRAL_CACHE_HPP_

#include <algorithm>
#include <unordered_map>
#include <vector>

#include "Rational.hpp"
#include "Real.hpp"
#include "bessel.hpp"
#include "index_set.hpp"
#include "integration.hpp"
#include "integration_constants.hpp"
#include "serialisation.hpp"

#include <mpi.h>

namespace mixed_prec {

class IntegralCache {

public:
    IntegralCache(
        const std::unordered_map<k_elem, Real> canonical_integrals_) noexcept
        : canonical_integrals(canonical_integrals_) {}

    Real i_integral(const z_elem& m, const z_elem& n,
                    const slong bit_prec) const noexcept {
        // Work out the sign-transforming prefactor.
        slong base_prefactor =
            bessel_integral_prefactor(m) * bessel_integral_prefactor(n);
        Real prefactor(base_prefactor, bit_prec);
        Real untransformed = this->canonical_integrals.at(canonicalise(m, n));
        return prefactor * untransformed;
    }

    Real l_term(const z_elem& m, const z_elem& n, const slong bit_prec) const
        noexcept {
        const z_elem minus_n = negate(n);
        const Real i_mn = this->i_integral(m, minus_n, bit_prec);
        Real result = Real(slong(2), bit_prec) * i_mn;
        for (const z_elem& permutation : permutations({1, -1, 0})) {
            result += this->i_integral(m, sum(minus_n, permutation), bit_prec);
        }
        return result;
    }

    Real r_term(const z_elem& m, const z_elem& n, const slong bit_prec) const
        noexcept {
        const z_elem minus_n = negate(n);
        const Real i_mn =
            this->i_integral(sum(m, minus_n), {0, 0, 0}, bit_prec);
        Real result = Real(slong(2), bit_prec) * i_mn;
        for (const z_elem& permutation : permutations({1, -1, 0})) {
            result += this->i_integral(sum(m, minus_n), permutation, bit_prec);
        }
        return result;
    }

    Real quad_form(const z_elem& m, const z_elem& n, const slong bit_prec) const
        noexcept {
        Real result = Real(slong(0), bit_prec);
        for (const z_elem& n_permutation : permutations(n)) {
            result += this->r_term(m, n_permutation, bit_prec) -
                      this->l_term(m, n_permutation, bit_prec);
        }
        result *= Real(Rational(1, 6), bit_prec);
        return result;
    }

    // Cache.
    std::unordered_map<k_elem, Real> canonical_integrals;
};


/**
 * @tparam T a Callable that takes two parameters, a k_elem k and an
 *           slong bit_prec.
 *
 * @param targets the (canonical) elements in 2Z^2 to calculate
 *                integrals for.
 * @param s the first point to split the integral.
 * @param zero_s_subinterval_width the width to use for each
 *                                 subinterval for quadrature in the
 *                                 range \f$[0, S]\f$.
 * @param r the second point to split the integral.
 * @param s_r_subinterval_width the width to use for each subinterval
 *                              for quadrature in the range \f$[s,
 *                              R]\f$.
 * @param tail_fn the function to use for evaluating the tail
 *                contribution from \f$[R, \infty)\f$.
 * @param n_quadrature_points_per_subinterval the quadrature order to
 *                                            apply on each
 *                                            subinterval.
 * @param bit_prec the desired accuracy for the calculation.
 */
template <typename T>
IntegralCache build_cache_mpi(
    const std::vector<k_elem>& targets, const Rational& s,
    const Rational& zero_s_subinterval_width, const Rational& r,
    const Rational& s_r_subinterval_width, const T&& tail_fn,
    const slong n_quadrature_points_per_subinterval, const slong bit_prec) {

    int rank, size;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);
    MPI_Comm_size(MPI_COMM_WORLD, &size);

    // Work out the largest value of nu that we'll need to calculate
    // Bessel values for.
    auto max_nu = 0;
    for (const auto& target : targets) {
        max_nu =
            std::max(max_nu, *std::max_element(target.begin(), target.end()));
    }
    if (rank == 0) {
        std::cout << "- Maximum nu value to calculate is " << max_nu << "."
                  << std::endl;
    }

    // Precalculate Bessel values for the two explicit splits.
    if (rank == 0) {
        std::cout << "- Precalculating Bessel values." << std::endl;
    }
    std::vector<std::vector<Real>> zero_s_bessel_values(max_nu + 1);
    std::vector<std::vector<Real>> s_r_bessel_values(max_nu + 1);
    const Rational zero_as_rational(0);
    int completed = 0;
    for (auto nu = rank; nu <= max_nu; nu += size) {
        const Real nu_as_real(nu, bit_prec);
        auto adaptive_bessel_nu =
            [nu](const slong j, const slong n_points,
                 const Rational& subinterval_width,
                 const Rational& subinterval_midpoint,
                 const slong bit_prec) {
                slong target_prec = bit_prec + 10;
                Real retval;
                do {
                    const auto nu_real = Real(nu, bit_prec);
                    const auto points =
                        gauss_legendre_points(n_points, target_prec);
                    const auto point =
                        Real(subinterval_width / Rational(2),
                             target_prec) *
                        points[j];
                    const auto offset_real =
                        Real(subinterval_midpoint, target_prec);
                    retval = bessel_j(nu_real, point + offset_real,
                                      target_prec);
                    target_prec += 10;
                } while (retval.precision_in_bits() < bit_prec);
                return retval;
            };
        zero_s_bessel_values[nu] =
            precalculate_cyclical_gauss_legendre_function_values_adaptive(
                adaptive_bessel_nu, zero_as_rational, s,
                zero_s_subinterval_width,
                n_quadrature_points_per_subinterval, bit_prec);
        s_r_bessel_values[nu] =
            precalculate_cyclical_gauss_legendre_function_values_adaptive(
                adaptive_bessel_nu, s, r, s_r_subinterval_width,
                n_quadrature_points_per_subinterval, bit_prec);
        ++completed;
    }
    MPI_Barrier(MPI_COMM_WORLD);

    // Distribute the calculated Bessel values out between the processes.
    if (rank == 0) {
        std::cout << "- Distributing Bessel values between processes."
                  << std::endl;
    }
    for (auto nu = 0; nu <= max_nu; ++nu) {
        std::vector<char> buffer;
        int n_chars = 0;
        int owning_process = nu % size;

        /* Transmit the values from 0 to S. */
        if (rank == owning_process) {
            buffer = serialise(zero_s_bessel_values[nu]);
            n_chars = static_cast<int>(buffer.size());
        }
        MPI_Bcast(&n_chars, 1, MPI_INT, owning_process, MPI_COMM_WORLD);
        if (rank != owning_process) {
            buffer = std::vector<char>(n_chars);
        }
        MPI_Bcast(buffer.data(), n_chars, MPI_CHAR, owning_process,
                  MPI_COMM_WORLD);
        if (rank != owning_process) {
            zero_s_bessel_values[nu] = unserialise(buffer);
        }

        /* Transmit the values from 0 to S. */
        if (rank == owning_process) {
            buffer = serialise(s_r_bessel_values[nu]);
            n_chars = static_cast<int>(buffer.size());
        }
        MPI_Bcast(&n_chars, 1, MPI_INT, owning_process, MPI_COMM_WORLD);
        if (rank != owning_process) {
            buffer = std::vector<char>(n_chars);
        }
        MPI_Bcast(buffer.data(), n_chars, MPI_CHAR, owning_process,
                  MPI_COMM_WORLD);
        if (rank != owning_process) {
            s_r_bessel_values[nu] = unserialise(buffer);
        }
    }
    MPI_Barrier(MPI_COMM_WORLD);

    // Define helper function for full integral calculation.
    const auto gauss_legendre_integral =
        [n_quadrature_points_per_subinterval,
         bit_prec](const k_elem& k,
                   const std::vector<std::vector<Real>>& bessel_values,
                   const Rational& a, const Rational& b,
                   const Rational& subinterval_width) {
            return cyclical_gauss_legendre_with_indexing(
                [&k, &bessel_values](const Real& point, const int idx,
                                     const slong bit_prec) {
                    SILENCE_UNUSED(bit_prec);
                    const auto tmp =
                        bessel_values[k[0]][idx] * bessel_values[k[1]][idx] *
                        bessel_values[k[2]][idx] * bessel_values[k[3]][idx] *
                        bessel_values[k[4]][idx] * bessel_values[k[5]][idx];
                    return tmp * point;
                },
                a, b, subinterval_width, n_quadrature_points_per_subinterval,
                bit_prec);
        };

    // Calculate the full integrals, splitting calculations across
    // processes.
    const auto n_targets_per_rank = static_cast<int>(std::ceil(
        static_cast<double>(targets.size()) / static_cast<double>(size)));
    const int rank_start =
        std::min(static_cast<int>(targets.size()), rank * n_targets_per_rank);
    const int rank_end = std::min(static_cast<int>(targets.size()),
                                  (rank + 1) * n_targets_per_rank);
    if (rank == 0) {
        std::cout << "- Calculating " << targets.size() << " integrals."
                  << std::endl;
        std::cout << "\t- Each rank gets at most " << n_targets_per_rank
                  << " integrals." << std::endl;
    }
    for (auto i = 0; i < size; ++i) {
        MPI_Barrier(MPI_COMM_WORLD);
        if (rank == i) {
            std::cout << "\t- Rank " << rank << " has range [" << rank_start
                      << ", " << rank_end << ")" << std::endl;
        }
        MPI_Barrier(MPI_COMM_WORLD);
    }

    const std::vector<k_elem> subtargets(targets.cbegin() + rank_start,
                                         targets.cbegin() + rank_end);

    std::vector<Real> subtarget_integrals(subtargets.size());
#pragma omp parallel for default(none)                                 \
    shared(rank)                                                       \
    shared(targets, subtarget_integrals)                               \
    shared(s, r, tail_fn)                                              \
    shared(zero_s_bessel_values, zero_s_subinterval_width)             \
    shared(s_r_bessel_values, s_r_subinterval_width)                   \
    shared(subtargets)                                                 \
    shared(zero_as_rational, gauss_legendre_integral)                  \
    shared(bit_prec)                                                   \
    schedule(guided)
    for (auto i = 0U; i < subtargets.size(); ++i) {
        Real zero_s_integral;
        Real s_r_integral;
        zero_s_integral =
            gauss_legendre_integral(subtargets[i], zero_s_bessel_values,
                                    zero_as_rational, s,
                                    zero_s_subinterval_width);
        s_r_integral =
            gauss_legendre_integral(subtargets[i], s_r_bessel_values, s,
                                    r, s_r_subinterval_width);
        const Real tail_integral = tail_fn(subtargets[i], bit_prec);
        const Real full_integral =
            zero_s_integral + s_r_integral + tail_integral;
        subtarget_integrals[i] = full_integral;
    }
    MPI_Barrier(MPI_COMM_WORLD);

    // Distribute the integrals.
    std::vector<std::pair<k_elem, Real>> integrals(targets.size());
    if (rank == 0) {
        std::cout << "- Distributing integral values between processes."
                  << std::endl;
    }
    for (auto sending_rank = 0; sending_rank < size; ++sending_rank) {
        auto chunk_start = rank_start;
        auto chunk_end = rank_end;
        MPI_Bcast(&chunk_start, 1, MPI_INT, sending_rank, MPI_COMM_WORLD);
        MPI_Bcast(&chunk_end, 1, MPI_INT, sending_rank, MPI_COMM_WORLD);
        const auto n_integrals_to_send = chunk_end - chunk_start;

        int n_chars = 0;
        std::vector<char> buffer;
        std::vector<Real> transmitted_integrals;
        if (rank == sending_rank) {
            transmitted_integrals = subtarget_integrals;
            buffer = serialise(transmitted_integrals);
            n_chars = buffer.size();
        }
        MPI_Bcast(&n_chars, 1, MPI_INT, sending_rank, MPI_COMM_WORLD);
        if (rank != sending_rank) {
            buffer = std::vector<char>(n_chars);
        }
        MPI_Bcast(buffer.data(), n_chars, MPI_CHAR, sending_rank,
                  MPI_COMM_WORLD);
        if (rank != sending_rank) {
            transmitted_integrals = unserialise(buffer);
        }

        // Copy the transmitted integrals into the full collection.
        for (auto i = 0; i < n_integrals_to_send; ++i) {
            integrals[chunk_start + i] =
                std::make_pair(targets[chunk_start + i],
                               transmitted_integrals[i]);
        }
    }
    MPI_Barrier(MPI_COMM_WORLD);

    // Done, we can build the cache and hand it back.
    return IntegralCache(
        std::unordered_map<k_elem, Real>(integrals.begin(),
        integrals.end()));
}

}  // namespace mixed_prec

#endif  // INTEGRAL_CACHE_HPP_


==> anc/mixed_prec/include/integration.hpp <==
#ifndef INTEGRATION_HPP_
#define INTEGRATION_HPP_

#include <vector>

#include "Rational.hpp"
#include "Real.hpp"
#include "integration_constants.hpp"

namespace mixed_prec {

/**
 * Precalculate the function evaluations \f$f\left(\frac{b-a}{2}x_i +
 * \frac{a+b}{2}\right)\f$ for a cyclical Gauss-Legendre quadrature
 * calculation, using adaptive precision.
 *
 * @tparam T a Callable that takes five parameters: an integer-like j,
 *           specifying the point in a quadrature (sub)interval; an
 *           integer-like n_points_per_subinterval; a Rational
 *           subinterval_width; a Rational subinterval_midpoint; and
 *           an slong bit_prec.
 *
 * @param f the function \f$f\f$ to integrate.
 * @param a the initial endpoint \f$a\f$.
 * @param b the terminal endpoint \f$b\f$.
 * @param subinterval_width the width of each subinterval. Must divide
 *                          evenly into the overall interval width.
 * @param n_points_per_subinterval the number of quadrature points to
 *                                 use for each subinterval.
 * @param bit_prec the desired precision of the result in bits. (Note
 *                 that the accuracy of the result is, of course,
 *                 still limited by inaccuracy of the Gauss-Legendre
 *                 method.)
 *
 * @returns a std::vector containing the values
 *        \f$f\left(\frac{b-a}{2}x_i + \frac{a+b}{2}\right)\f$, in
 *        order.
 */
template <typename T>
inline std::vector<Real> precalculate_cyclical_gauss_legendre_function_values_adaptive(
    T&& f, const Rational& a, const Rational& b,
    const Rational& subinterval_width, const slong n_points_per_subinterval,
    const slong bit_prec) {

    // The integration range must be exactly divisible by the
    // subinterval width.
    if (subinterval_width <= Rational(0)) {
        throw std::runtime_error("Subinterval width must be positive.");
    }
    const Rational n_subintervals = (b - a) / subinterval_width;
    if (n_subintervals.denominator() != 1) {
        throw std::runtime_error(
            "Subinterval width must exactly subdivide integration range.");
    }

    // Preallocate space for the function values.
    const auto n_points = n_subintervals.numerator() * n_points_per_subinterval;
    std::vector<Real> values(n_points);

    // Populate function values.
#pragma omp parallel for default(none) \
    shared(a, values, subinterval_width, f, n_points_per_subinterval, n_subintervals, bit_prec) schedule(guided)
    for (auto i = 0; i < n_subintervals.numerator(); ++i) {
        const Rational subinterval_start = a + Rational(i) * subinterval_width;
        const Rational subinterval_end = subinterval_start + subinterval_width;
        const Rational subinterval_midpoint = (subinterval_start + subinterval_end) * Rational(1, 2);
        for (auto j = 0; j < n_points_per_subinterval; ++j) {
            values[i * n_points_per_subinterval + j] =
                std::forward<T>(f)(
                    j, n_points_per_subinterval, subinterval_width, subinterval_midpoint, bit_prec);
        }
    }

    return values;
}

/**
 * Numerically approximates an integral of the form
 *
 * \f[
 * I = \int_a^b f\left(x\right)\ \textrm{d}x
 * \f]
 *
 * using the Gauss-Legendre quadrature scheme applied to equally-sized
 * subintervals of \f$[a,b]\f$.
 *
 * This function takes a Callable that will be provided with the
 * overall index of the point in the quadrature evaluation (in the
 * context of all subintervals), as well as the point itself and a
 * desired precision. This allows the use of, e.g., precaching
 * strategies for complicated calculations or parts thereof.
 *
 * @tparam T a Callable that takes three parameters, an slong i, a
 *           Real x, and an slong bit_prec.
 *
 * @param f the function \f$f\f$ to integrate.
 * @param a the initial endpoint \f$a\f$.
 * @param b the terminal endpoint \f$b\f$.
 * @param subinterval_width the width of each subinterval. Must divide
 *                          evenly into the overall interval width.
 * @param n_points_per_subinterval the number of quadrature points to
 *                                 use for each subinterval.
 * @param bit_prec the desired precision of the result in bits. (Note
 *                 that the accuracy of the result is, of course,
 *                 still limited by inaccuracy of the Gauss-Legendre
 *                 method.)
 *
 * @returns the calculated approximation to \f$I\f$.
 */
template <typename T>
inline Real cyclical_gauss_legendre_with_indexing(
    T&& f, const Rational& a, const Rational& b,
    const Rational& subinterval_width, const slong n_points_per_subinterval,
    const slong bit_prec) {

    // The integration range must be exactly divisible by the
    // subinterval width.
    if (subinterval_width <= Rational(0)) {
        throw std::runtime_error("Subinterval width must be positive.");
    }
    const Rational n_subintervals = (b - a) / subinterval_width;
    if (n_subintervals.denominator() != 1) {
        throw std::runtime_error(
            "Subinterval width must exactly subdivide integration range.");
    }

    // Get the weights and the points.
    const auto weights =
        gauss_legendre_weights(n_points_per_subinterval, bit_prec);
    auto points = gauss_legendre_points(n_points_per_subinterval, bit_prec);

    // Scale the points by (b-a)/2 (using "a" and "b" here to be the
    // subinterval start/end, rather than the complete interval end as
    // in the function parameters).
    const Real subinterval_width_on_two =
        Real(subinterval_width / Rational(2), bit_prec);
    for (auto& point : points) {
        point *= subinterval_width_on_two;
    }

    // Populate function values.
    Real total(slong(0), bit_prec);
    for (auto i = 0; i < n_subintervals.numerator(); ++i) {
        const Rational subinterval_start = a + Rational(i) * subinterval_width;
        const Rational subinterval_end = subinterval_start + subinterval_width;
        const Real offset =
            Real((subinterval_start + subinterval_end) / Rational(2), bit_prec);
        for (auto j = 0; j < n_points_per_subinterval; ++j) {
            auto point = points[j] + offset;
            const auto& weight = weights[j];
            total += weight *
                     std::forward<T>(f)(point, i * n_points_per_subinterval + j,
                                        bit_prec);
        }
    }

    return subinterval_width_on_two * total;
}

}  // namespace mixed_prec

#endif  // INTEGRATION_HPP_


==> anc/mixed_prec/include/integration_constants.hpp <==
#ifndef INTEGRATION_CONSTANTS_HPP_
#define INTEGRATION_CONSTANTS_HPP_

#include <vector>

#include "Rational.hpp"
#include "Real.hpp"

namespace mixed_prec {

const int max_newton_cotes_order = 8;
const int max_gauss_legendre_order = 12;

/**
 * Pointwise weights for Newton-Cotes numerical integration.
 */
const std::vector<std::vector<Rational>> newton_cotes_weights = {
    // Order 0
    {},

    // Order 1
    {Rational(1, 1)},

    // Order 2
    {Rational(1, 2), Rational(1, 2)},

    // Order 3
    {Rational(1, 6), Rational(2, 3), Rational(1, 6)},

    // Order 4
    {Rational(1, 8), Rational(3, 8), Rational(3, 8), Rational(1, 8)},

    // Order 5
    {Rational(7, 90), Rational(16, 45), Rational(2, 15), Rational(16, 45),
     Rational(7, 90)},

    // Order 6
    {Rational(19, 288), Rational(25, 96), Rational(25, 144), Rational(25, 144),
     Rational(25, 96), Rational(19, 288)},

    // Order 7
    {Rational(41, 840), Rational(9, 35), Rational(9, 280), Rational(34, 105),
     Rational(9, 280), Rational(9, 35), Rational(41, 840)},

    // Order 8
    {Rational(751, 17280), Rational(3577, 17280), Rational(49, 640),
     Rational(2989, 17280), Rational(2989, 17280), Rational(49, 640),
     Rational(3577, 17280), Rational(751, 17280)}};

/**
 * Calculate the evaluation weights for Gauss-Legendre quadrature over
 * the interval [-1, 1].
 *
 * For \f$n \leq 5\f$, weights are calculated exactly to the requested
 * precision. For \f$n \geq 6\f$, a numerical approximation containing
 * 100 decimal places of precision is used. (Current supported maximum
 * is order 12.)
 *
 * @param n number of weights to calculate.
 * @param bit_prec the desired precision.
 */
inline std::vector<Real> gauss_legendre_weights(const slong n,
                                                const slong bit_prec) {
    std::vector<Real> weights;
    switch (n) {
        case 0:
            break;
        case 1:
            weights.emplace_back(Real(Rational(2), bit_prec));
            break;
        case 2:
            weights.emplace_back(Real(Rational(1), bit_prec));
            weights.emplace_back(Real(Rational(1), bit_prec));
            break;
        case 3:
            weights.emplace_back(Real(Rational(5, 9), bit_prec));
            weights.emplace_back(Real(Rational(8, 9), bit_prec));
            weights.emplace_back(Real(Rational(5, 9), bit_prec));
            break;
        case 4:
            weights.push_back((Real(slong(18), bit_prec) -
                               sqrt(Real(slong(30), bit_prec), bit_prec)) /
                              Real(slong(36), bit_prec));
            weights.push_back((Real(slong(18), bit_prec) +
                               sqrt(Real(slong(30), bit_prec), bit_prec)) /
                              Real(slong(36), bit_prec));
            weights.push_back((Real(slong(18), bit_prec) +
                               sqrt(Real(slong(30), bit_prec), bit_prec)) /
                              Real(slong(36), bit_prec));
            weights.push_back((Real(slong(18), bit_prec) -
                               sqrt(Real(slong(30), bit_prec), bit_prec)) /
                              Real(slong(36), bit_prec));
            break;
        case 5:
            weights.push_back((Real(slong(322), bit_prec) -
                               Real(slong(13), bit_prec) *
                                   sqrt(Real(slong(70), bit_prec), bit_prec)) /
                              Real(slong(900), bit_prec));
            weights.push_back((Real(slong(322), bit_prec) +
                               Real(slong(13), bit_prec) *
                                   sqrt(Real(slong(70), bit_prec), bit_prec)) /
                              Real(slong(900), bit_prec));
            weights.emplace_back(Real(Rational(128, 225), bit_prec));
            weights.push_back((Real(slong(322), bit_prec) +
                               Real(slong(13), bit_prec) *
                                   sqrt(Real(slong(70), bit_prec), bit_prec)) /
                              Real(slong(900), bit_prec));
            weights.push_back((Real(slong(322), bit_prec) -
                               Real(slong(13), bit_prec) *
                                   sqrt(Real(slong(70), bit_prec), bit_prec)) /
                              Real(slong(900), bit_prec));
            break;
        case 6:
            weights.emplace_back(
                "0."
                "17132449237917034504029614217273289352682250148404398239863543"
                "97989457605423401546479277054263886698",
                bit_prec);
            weights.emplace_back(
                "0."
                "36076157304813860756983351383771611166152189274674548228973924"
                "02371400378372617183209622019888193479",
                bit_prec);
            weights.emplace_back(
                "0."
                "46791393457269104738987034398955099481165560576921053531162531"
                "99639142016203981270311100925847919823",
                bit_prec);
            weights.emplace_back(
                "0."
                "46791393457269104738987034398955099481165560576921053531162531"
                "99639142016203981270311100925847919823",
                bit_prec);
            weights.emplace_back(
                "0."
                "36076157304813860756983351383771611166152189274674548228973924"
                "02371400378372617183209622019888193479",
                bit_prec);
            weights.emplace_back(
                "0."
                "17132449237917034504029614217273289352682250148404398239863543"
                "97989457605423401546479277054263886698",
                bit_prec);
            break;
        case 7:
            weights.emplace_back(
                "0."
                "12948496616886969327061143267908201832858740225994666397720863"
                "87246552349720423087156254181629208451",
                bit_prec);
            weights.emplace_back(
                "0."
                "27970539148927666790146777142377958248692506522659876453701403"
                "26936188104305626768132409429011976188",
                bit_prec);
            weights.emplace_back(
                "0."
                "38183005050511894495036977548897513387836508353386273475108345"
                "10307055464341297083486846593440448015",
                bit_prec);
            weights.emplace_back(
                "0."
                "41795918367346938775510204081632653061224489795918367346938775"
                "51020408163265306122448979591836734694",
                bit_prec);
            weights.emplace_back(
                "0."
                "38183005050511894495036977548897513387836508353386273475108345"
                "10307055464341297083486846593440448015",
                bit_prec);
            weights.emplace_back(
                "0."
                "27970539148927666790146777142377958248692506522659876453701403"
                "26936188104305626768132409429011976188",
                bit_prec);
            weights.emplace_back(
                "0."
                "12948496616886969327061143267908201832858740225994666397720863"
                "87246552349720423087156254181629208451",
                bit_prec);
            break;
        case 8:
            weights.emplace_back(
                "0."
                "10122853629037625915253135430996219011539409105168495705900369"
                "80647401787634707848602827393040450066",
                bit_prec);
            weights.emplace_back(
                "0."
                "22238103445337447054435599442624088443013087005124956472590928"
                "92936168145704490408536531423771979278",
                bit_prec);
            weights.emplace_back(
                "0."
                "31370664587788728733796220198660131326032899900273493769026394"
                "50749562719421734969616980762339285560",
                bit_prec);
            weights.emplace_back(
                "0."
                "36268378337836198296515044927719561219414603989433054052482306"
                "75666867347239066773243660420848285096",
                bit_prec);
            weights.emplace_back(
                "0."
                "36268378337836198296515044927719561219414603989433054052482306"
                "75666867347239066773243660420848285096",
                bit_prec);
            weights.emplace_back(
                "0."
                "31370664587788728733796220198660131326032899900273493769026394"
                "50749562719421734969616980762339285560",
                bit_prec);
            weights.emplace_back(
                "0."
                "22238103445337447054435599442624088443013087005124956472590928"
                "92936168145704490408536531423771979278",
                bit_prec);
            weights.emplace_back(
                "0."
                "10122853629037625915253135430996219011539409105168495705900369"
                "80647401787634707848602827393040450066",
                bit_prec);
            break;
        case 9:
            weights.emplace_back(
                "0."
                "08127438836157441197189215811052365067566172078241075071110767"
                "688068668630845206294557855470294257696",
                bit_prec);
            weights.emplace_back(
                "0."
                "18064816069485740405847203124291280951433782173204048449833590"
                "64713572905449462697645949773031997041",
                bit_prec);
            weights.emplace_back(
                "0."
                "26061069640293546231874286941863284977184020443729995193999700"
                "21196108156688912446476460930950174018",
                bit_prec);
            weights.emplace_back(
                "0."
                "31234707704000284006863040658444366559875486126190464555401116"
                "55991438973240193165701219218880063539",
                bit_prec);
            weights.emplace_back(
                "0."
                "33023935500125976316452506928697404887881078357268833459309649"
                "78584026203073822121441169060216679264",
                bit_prec);
            weights.emplace_back(
                "0."
                "31234707704000284006863040658444366559875486126190464555401116"
                "55991438973240193165701219218880063539",
                bit_prec);
            weights.emplace_back(
                "0."
                "26061069640293546231874286941863284977184020443729995193999700"
                "21196108156688912446476460930950174018",
                bit_prec);
            weights.emplace_back(
                "0."
                "18064816069485740405847203124291280951433782173204048449833590"
                "64713572905449462697645949773031997041",
                bit_prec);
            weights.emplace_back(
                "0."
                "08127438836157441197189215811052365067566172078241075071110767"
                "688068668630845206294557855470294257696",
                bit_prec);
            break;
        case 10:
            weights.emplace_back(
                "0."
                "06667134430868813759356880989333179285786483432015814512869488"
                "161341206408408710177678550968505887782",
                bit_prec);
            weights.emplace_back(
                "0."
                "14945134915058059314577633965769733240255663966942736783547726"
                "87532386547266300109459472646347319519",
                bit_prec);
            weights.emplace_back(
                "0."
                "21908636251598204399553493422816319245877187052267708988095654"
                "36351999106529512812426839931772021928",
                bit_prec);
            weights.emplace_back(
                "0."
                "26926671930999635509122692156946935285975993846088379580056327"
                "62421534323191792767642266367092527608",
                bit_prec);
            weights.emplace_back(
                "0."
                "29552422471475287017389299465133832942104671702685360135430802"
                "97559959382171523292703565957937542167",
                bit_prec);
            weights.emplace_back(
                "0."
                "29552422471475287017389299465133832942104671702685360135430802"
                "97559959382171523292703565957937542167",
                bit_prec);
            weights.emplace_back(
                "0."
                "26926671930999635509122692156946935285975993846088379580056327"
                "62421534323191792767642266367092527608",
                bit_prec);
            weights.emplace_back(
                "0."
                "21908636251598204399553493422816319245877187052267708988095654"
                "36351999106529512812426839931772021928",
                bit_prec);
            weights.emplace_back(
                "0."
                "14945134915058059314577633965769733240255663966942736783547726"
                "87532386547266300109459472646347319519",
                bit_prec);
            weights.emplace_back(
                "0."
                "06667134430868813759356880989333179285786483432015814512869488"
                "161341206408408710177678550968505887782",
                bit_prec);
            break;
        case 11:
            weights.emplace_back(
                "0."
                "05566856711617366648275372044254857872851562569689814834838428"
                "567415540728073754388369122207231884581",
                bit_prec);
            weights.emplace_back(
                "0."
                "12558036946490462463469429922394010019761579139540350066393401"
                "08179145751324712776346876417140545304",
                bit_prec);
            weights.emplace_back(
                "0."
                "18629021092773425142609764143165589169128474804020341178150640"
                "41738723480087855024693307585179795861",
                bit_prec);
            weights.emplace_back(
                "0."
                "23319376459199047991852370484317513943179817231695850902731972"
                "21219322132188809959540399484382616844",
                bit_prec);
            weights.emplace_back(
                "0."
                "26280454451024666218068886989050919537276467760314455638005537"
                "14855128033395452535524169970170267060",
                bit_prec);
            weights.emplace_back(
                "0."
                "27292508677790063071448352833634218915604196989478374759760041"
                "14532253060391588530116668644807172946",
                bit_prec);
            weights.emplace_back(
                "0."
                "26280454451024666218068886989050919537276467760314455638005537"
                "14855128033395452535524169970170267060",
                bit_prec);
            weights.emplace_back(
                "0."
                "23319376459199047991852370484317513943179817231695850902731972"
                "21219322132188809959540399484382616844",
                bit_prec);
            weights.emplace_back(
                "0."
                "18629021092773425142609764143165589169128474804020341178150640"
                "41738723480087855024693307585179795861",
                bit_prec);
            weights.emplace_back(
                "0."
                "12558036946490462463469429922394010019761579139540350066393401"
                "08179145751324712776346876417140545304",
                bit_prec);
            weights.emplace_back(
                "0."
                "05566856711617366648275372044254857872851562569689814834838428"
                "567415540728073754388369122207231884581",
                bit_prec);
            break;
        case 12:
            weights.emplace_back(
                "0."
                "04717533638651182719461596148501706031702907399484708956050534"
                "700380972115203871067082590707541453610",
                bit_prec);
            weights.emplace_back(
                "0."
                "10693932599531843096025471819399622421457017347032488000512604"
                "21028189936274975765405373180963164574",
                bit_prec);
            weights.emplace_back(
                "0."
                "16007832854334622633465252954335907187201173049086417790989954"
                "41579542251732911506816565526370577305",
                bit_prec);
            weights.emplace_back(
                "0."
                "20316742672306592174906445580979837650651814727459014639859456"
                "57976456325104728437951443950646052324",
                bit_prec);
            weights.emplace_back(
                "0."
                "23349253653835480876084989892487805625940997219975487473052349"
                "78214920000794116752806790265085636905",
                bit_prec);
            weights.emplace_back(
                "0."
                "24914704581340278500056243604295121083046090256961883139535100"
                "31162794274572880430311568006180423531",
                bit_prec);
            weights.emplace_back(
                "0."
                "24914704581340278500056243604295121083046090256961883139535100"
                "31162794274572880430311568006180423531",
                bit_prec);
            weights.emplace_back(
                "0."
                "23349253653835480876084989892487805625940997219975487473052349"
                "78214920000794116752806790265085636905",
                bit_prec);
            weights.emplace_back(
                "0."
                "20316742672306592174906445580979837650651814727459014639859456"
                "57976456325104728437951443950646052324",
                bit_prec);
            weights.emplace_back(
                "0."
                "16007832854334622633465252954335907187201173049086417790989954"
                "41579542251732911506816565526370577305",
                bit_prec);
            weights.emplace_back(
                "0."
                "10693932599531843096025471819399622421457017347032488000512604"
                "21028189936274975765405373180963164574",
                bit_prec);
            weights.emplace_back(
                "0."
                "04717533638651182719461596148501706031702907399484708956050534"
                "700380972115203871067082590707541453610",
                bit_prec);
            break;
    }
    weights.shrink_to_fit();
    return weights;
}

/**
 * Calculate the evaluation points for Gauss-Legendre quadrature over
 * the interval [-1, 1].
 *
 * For \f$n \leq 5\f$, points are calculated exactly to the requested
 * precision. For \f$n \geq 6\f$, a numerical approximation containing
 * 100 decimal places of precision is used. (Current maximum supported
 * order is 12.)
 *
 * @param n number of points to calculate.
 * @param bit_prec the desired precision.
 */
inline std::vector<Real> gauss_legendre_points(const slong n,
                                               const slong bit_prec) {
    std::vector<Real> points;
    switch (n) {
        case 0:
            break;
        case 1:
            points.emplace_back(slong(0), bit_prec);
            break;
        case 2:
            points.push_back(Real(slong(-1), bit_prec) /
                             sqrt(Real(slong(3), bit_prec), bit_prec));
            points.push_back(Real(slong(1), bit_prec) /
                             sqrt(Real(slong(3), bit_prec), bit_prec));
            break;
        case 3:
            points.push_back(
                Real(slong(-1), bit_prec) *
                sqrt(Real(slong(3), bit_prec) / Real(slong(5), bit_prec),
                     bit_prec));
            points.emplace_back(slong(0), bit_prec);
            points.push_back(
                sqrt(Real(slong(3), bit_prec) / Real(slong(5), bit_prec),
                     bit_prec));
            break;
        case 4:
            points.push_back(
                Real(slong(-1), bit_prec) *
                sqrt(Real(Rational(3, 7), bit_prec) +
                         Real(Rational(2, 7), bit_prec) *
                             sqrt(Real(Rational(6, 5), bit_prec), bit_prec),
                     bit_prec));
            points.push_back(
                Real(slong(-1), bit_prec) *
                sqrt(Real(Rational(3, 7), bit_prec) -
                         Real(Rational(2, 7), bit_prec) *
                             sqrt(Real(Rational(6, 5), bit_prec), bit_prec),
                     bit_prec));
            points.push_back(
                sqrt(Real(Rational(3, 7), bit_prec) -
                         Real(Rational(2, 7), bit_prec) *
                             sqrt(Real(Rational(6, 5), bit_prec), bit_prec),
                     bit_prec));
            points.push_back(
                sqrt(Real(Rational(3, 7), bit_prec) +
                         Real(Rational(2, 7), bit_prec) *
                             sqrt(Real(Rational(6, 5), bit_prec), bit_prec),
                     bit_prec));
            break;
        case 5:
            points.push_back(
                Real(Rational(-1, 3), bit_prec) *
                sqrt(Real(slong(5), bit_prec) +
                         Real(slong(2), bit_prec) *
                             sqrt(Real(Rational(10, 7), bit_prec), bit_prec),
                     bit_prec));
            points.push_back(
                Real(Rational(-1, 3), bit_prec) *
                sqrt(Real(slong(5), bit_prec) -
                         Real(slong(2), bit_prec) *
                             sqrt(Real(Rational(10, 7), bit_prec), bit_prec),
                     bit_prec));
            points.emplace_back(slong(0), bit_prec);
            points.push_back(
                Real(Rational(1, 3), bit_prec) *
                sqrt(Real(slong(5), bit_prec) -
                         Real(slong(2), bit_prec) *
                             sqrt(Real(Rational(10, 7), bit_prec), bit_prec),
                     bit_prec));
            points.push_back(
                Real(Rational(1, 3), bit_prec) *
                sqrt(Real(slong(5), bit_prec) +
                         Real(slong(2), bit_prec) *
                             sqrt(Real(Rational(10, 7), bit_prec), bit_prec),
                     bit_prec));
            break;
        case 6:
            points.emplace_back(
                "-0."
                "93246951420315202781230155449399460913476573771228982487254961"
                "65266135008442001962762887399219259850",
                bit_prec);
            points.emplace_back(
                "-0."
                "66120938646626451366139959501990534700644856439517007081452670"
                "58521834966071431009442864037464614564",
                bit_prec);
            points.emplace_back(
                "-0."
                "23861918608319690863050172168071193541861063014002135018139516"
                "45742749342756398422492244272573491316",
                bit_prec);
            points.emplace_back(
                "0."
                "23861918608319690863050172168071193541861063014002135018139516"
                "45742749342756398422492244272573491316",
                bit_prec);
            points.emplace_back(
                "0."
                "66120938646626451366139959501990534700644856439517007081452670"
                "58521834966071431009442864037464614564",
                bit_prec);
            points.emplace_back(
                "0."
                "93246951420315202781230155449399460913476573771228982487254961"
                "65266135008442001962762887399219259850",
                bit_prec);
            break;
        case 7:
            points.emplace_back(
                "-0."
                "94910791234275852452618968404785126240077093767061778354876910"
                "39130633303548401408057307700279257241",
                bit_prec);
            points.emplace_back(
                "-0."
                "74153118559939443986386477328078840707414764714139026011995535"
                "19674298746721805137928268323668632471",
                bit_prec);
            points.emplace_back(
                "-0."
                "40584515137739716690660641207696146334738201409937012638704325"
                "17946638132261256553283126897277465878",
                bit_prec);
            points.emplace_back("0", bit_prec);
            points.emplace_back(
                "0."
                "40584515137739716690660641207696146334738201409937012638704325"
                "17946638132261256553283126897277465878",
                bit_prec);
            points.emplace_back(
                "0."
                "74153118559939443986386477328078840707414764714139026011995535"
                "19674298746721805137928268323668632471",
                bit_prec);
            points.emplace_back(
                "0."
                "94910791234275852452618968404785126240077093767061778354876910"
                "39130633303548401408057307700279257241",
                bit_prec);
            break;
        case 8:
            points.emplace_back(
                "-0."
                "96028985649753623168356086856947299042823523430145203827163977"
                "73724248977434192844394389592633122683",
                bit_prec);
            points.emplace_back(
                "-0."
                "79666647741362673959155393647583043683717173161596483207017029"
                "50392173056764730921471519272957259390",
                bit_prec);
            points.emplace_back(
                "-0."
                "52553240991632898581773904918924634904196424312039285775085709"
                "92724548207685612725239614001936319821",
                bit_prec);
            points.emplace_back(
                "-0."
                "18343464249564980493947614236018398066675781291297378231718847"
                "36992044742215421141160682237111233537",
                bit_prec);
            points.emplace_back(
                "0."
                "18343464249564980493947614236018398066675781291297378231718847"
                "36992044742215421141160682237111233537",
                bit_prec);
            points.emplace_back(
                "0."
                "52553240991632898581773904918924634904196424312039285775085709"
                "92724548207685612725239614001936319821",
                bit_prec);
            points.emplace_back(
                "0."
                "79666647741362673959155393647583043683717173161596483207017029"
                "50392173056764730921471519272957259390",
                bit_prec);
            points.emplace_back(
                "0."
                "96028985649753623168356086856947299042823523430145203827163977"
                "73724248977434192844394389592633122683",
                bit_prec);
            break;
        case 9:
            points.emplace_back(
                "-0."
                "96816023950762608983557620290367287004940480049192532955002331"
                "18490803743966007530618737492268941116",
                bit_prec);
            points.emplace_back(
                "-0."
                "83603110732663579429942978806973487654410671812467599610437197"
                "96394550068815901188939461970258575403",
                bit_prec);
            points.emplace_back(
                "-0."
                "61337143270059039730870203934147418478572060494056469287281294"
                "22812673464910011985832400139035685846",
                bit_prec);
            points.emplace_back(
                "-0."
                "32425342340380892903853801464333660857195626073697308882704747"
                "68421865795351242491930986016984975672",
                bit_prec);
            points.emplace_back("0", bit_prec);
            points.emplace_back(
                "0."
                "32425342340380892903853801464333660857195626073697308882704747"
                "68421865795351242491930986016984975672",
                bit_prec);
            points.emplace_back(
                "0."
                "61337143270059039730870203934147418478572060494056469287281294"
                "22812673464910011985832400139035685846",
                bit_prec);
            points.emplace_back(
                "0."
                "83603110732663579429942978806973487654410671812467599610437197"
                "96394550068815901188939461970258575403",
                bit_prec);
            points.emplace_back(
                "0."
                "96816023950762608983557620290367287004940480049192532955002331"
                "18490803743966007530618737492268941116",
                bit_prec);
            break;
        case 10:
            points.emplace_back(
                "-0."
                "97390652851717172007796401208445205342826994669238211923121206"
                "66965952032346361596257235649562685563",
                bit_prec);
            points.emplace_back(
                "-0."
                "86506336668898451073209668842349304852754301496533045252195973"
                "18453747551380555613567907289460457707",
                bit_prec);
            points.emplace_back(
                "-0."
                "67940956829902440623432736511487357576929471183480946766481718"
                "89525585753950749246150785735704803795",
                bit_prec);
            points.emplace_back(
                "-0."
                "43339539412924719079926594316578416220007183765624649650270151"
                "31437669890777035012251027579501177212",
                bit_prec);
            points.emplace_back(
                "-0."
                "14887433898163121088482600112971998461756485942069169570798925"
                "35159036173556685213711776297994636912",
                bit_prec);
            points.emplace_back(
                "0."
                "14887433898163121088482600112971998461756485942069169570798925"
                "35159036173556685213711776297994636912",
                bit_prec);
            points.emplace_back(
                "0."
                "43339539412924719079926594316578416220007183765624649650270151"
                "31437669890777035012251027579501177212",
                bit_prec);
            points.emplace_back(
                "0."
                "67940956829902440623432736511487357576929471183480946766481718"
                "89525585753950749246150785735704803795",
                bit_prec);
            points.emplace_back(
                "0."
                "86506336668898451073209668842349304852754301496533045252195973"
                "18453747551380555613567907289460457707",
                bit_prec);
            points.emplace_back(
                "0."
                "97390652851717172007796401208445205342826994669238211923121206"
                "66965952032346361596257235649562685563",
                bit_prec);
            break;
        case 11:
            points.emplace_back(
                "-0."
                "97822865814605699280393800112285739077142240891978441542580106"
                "59836637993808899882003193981673447699",
                bit_prec);
            points.emplace_back(
                "-0."
                "88706259976809529907515776930392726663167575122531438496741105"
                "55376113138573726674422905951265973742",
                bit_prec);
            points.emplace_back(
                "-0."
                "73015200557404932409341625203115345804964306202613031197837833"
                "96870132450585192295954234109712837001",
                bit_prec);
            points.emplace_back(
                "-0."
                "51909612920681181592572566945860955448022711511992848902092261"
                "14866959264510728928255987801045490553",
                bit_prec);
            points.emplace_back(
                "-0."
                "26954315595234497233153198540086152467962186243905228162392563"
                "18800570662236947357038215922442673013",
                bit_prec);
            points.emplace_back("0", bit_prec);
            points.emplace_back(
                "0."
                "26954315595234497233153198540086152467962186243905228162392563"
                "18800570662236947357038215922442673013",
                bit_prec);
            points.emplace_back(
                "0."
                "51909612920681181592572566945860955448022711511992848902092261"
                "14866959264510728928255987801045490553",
                bit_prec);
            points.emplace_back(
                "0."
                "73015200557404932409341625203115345804964306202613031197837833"
                "96870132450585192295954234109712837001",
                bit_prec);
            points.emplace_back(
                "0."
                "88706259976809529907515776930392726663167575122531438496741105"
                "55376113138573726674422905951265973742",
                bit_prec);
            points.emplace_back(
                "0."
                "97822865814605699280393800112285739077142240891978441542580106"
                "59836637993808899882003193981673447699",
                bit_prec);
            break;
        case 12:
            points.emplace_back(
                "-0."
                "98156063424671925069054909014928082296015519981373151046268212"
                "18077932443182539822252572678904522358",
                bit_prec);
            points.emplace_back(
                "-0."
                "90411725637047485667846586611909619253759670921329754655407576"
                "06812347957292357904869694278237332678",
                bit_prec);
            points.emplace_back(
                "-0."
                "76990267419430468703689383321281807598492575001893163766441906"
                "42491165431084712240164249992234219106",
                bit_prec);
            points.emplace_back(
                "-0."
                "58731795428661744729670241894053428036909851404805248151027087"
                "96673406993758952624357107649887482019",
                bit_prec);
            points.emplace_back(
                "-0."
                "36783149899818019375269153664371756125636014133540962131179987"
                "95040899295167878738787344285005465772",
                bit_prec);
            points.emplace_back(
                "-0."
                "12523340851146891547244136946385312998339691630544427321292175"
                "47484620562413896887428682984694913596",
                bit_prec);
            points.emplace_back(
                "0."
                "12523340851146891547244136946385312998339691630544427321292175"
                "47484620562413896887428682984694913596",
                bit_prec);
            points.emplace_back(
                "0."
                "36783149899818019375269153664371756125636014133540962131179987"
                "95040899295167878738787344285005465772",
                bit_prec);
            points.emplace_back(
                "0."
                "58731795428661744729670241894053428036909851404805248151027087"
                "96673406993758952624357107649887482019",
                bit_prec);
            points.emplace_back(
                "0."
                "76990267419430468703689383321281807598492575001893163766441906"
                "42491165431084712240164249992234219106",
                bit_prec);
            points.emplace_back(
                "0."
                "90411725637047485667846586611909619253759670921329754655407576"
                "06812347957292357904869694278237332678",
                bit_prec);
            points.emplace_back(
                "0."
                "98156063424671925069054909014928082296015519981373151046268212"
                "18077932443182539822252572678904522358",
                bit_prec);
            break;
    }
    points.shrink_to_fit();
    return points;
}

}  // namespace mixed_prec

#endif  // INTEGRATION_CONSTANTS_HPP_


==> anc/mixed_prec/include/linear_algebra.hpp <==
#ifndef LINEAR_ALGEBRA_HPP_
#define LINEAR_ALGEBRA_HPP_

#include <utility>
#include <vector>

#include "Real.hpp"

// Open project namespace.
namespace mixed_prec {

/**
 * Calculate the eigenvalues of a square matrix of real numbers.
 *
 * @param flat_matrix the entries of the matrix, flattened row-major
 *                    into a vector.
 * @param side_length the side-length of the matrix.
 * @param bit_prec the precision in bits to use for the operation.
 *
 * @returns a pair of vectors, containing the real parts and complex
 *          parts of the eigenvalues respectively.
 *
 * @throws std::invalid_argument if the length of the provided vector
 *                               does not match the provided
 *                               side-length.
 */
std::pair<std::vector<Real>, std::vector<Real>> eigenvalues(
    const std::vector<Real>& flat_matrix, const std::size_t side_length,
    const slong bit_prec);

}  // namespace mixed_prec

#endif  // LINEAR_ALGEBRA_HPP_


==> anc/mixed_prec/include/precision.hpp <==
#ifndef PRECISION_HPP_
#define PRECISION_HPP_

#include <algorithm>
#include <cmath>

#include "flint/flint.h"

namespace mixed_prec {

/**
 * Calculate a "safe" precision in bits for operation precision
 * specification.
 */
constexpr slong safe_precision(slong bit_prec) noexcept {
    if (bit_prec < WORD_MAX) {
        ++bit_prec;
    }
    return bit_prec;
}

/**
 * Calculate a "safe" precision in bits for operation precision
 * specification.
 */
constexpr slong safe_precision(const slong first_bit_prec,
                               const slong second_bit_prec) noexcept {
    return safe_precision(std::min(first_bit_prec, second_bit_prec));
}

/**
 * Convert a precision in decimal places to bits, allowing the
 * possibility of some additional number of "guard bits".
 *
 * @param n_digits the desired precision in decimal digits.
 * @param guard_bits the number of extra guard bits to include.
 *
 * @returns a lower bound on the converted precision in bits.
 */
inline slong decimal_precision_in_bits(const slong n_digits,
                                       const slong guard_bits = 0) noexcept {
    return static_cast<slong>(std::ceil(static_cast<double>(n_digits) *
                                        (log(10.0) / log(2.0)))) +
           guard_bits;
}

/**
 * Convert a precision in bits to an approximate precision in decimal
 * places.
 *
 * @param n_bits the desired precision in bits.
 *
 * @returns an upper bound on the converted precision in decimal places.
 */
inline slong bit_precision_in_decimals(const slong n_bits) noexcept {
    return static_cast<slong>(
        std::floor(static_cast<double>(n_bits) * (log(2.0) / log(10.0))));
}

}  // namespace mixed_prec

#endif  // PRECISION_HPP_


==> anc/mixed_prec/include/serialisation.hpp <==
#ifndef SERIALISATION_HPP_
#define SERIALISATION_HPP_

#include <fstream>
#include <iterator>
#include <string>
#include <vector>

#include "Real.hpp"

namespace mixed_prec {

/**
 * Serialise a vector of Reals as a buffer of ASCII characters,
 * suitable for storage directly in a file or for sending via, e.g.,
 * MPI.
 *
 * The produced buffer can be unserialised with unserialise().
 */
inline std::vector<char> serialise(const std::vector<Real>& reals) {
    std::vector<std::string> exact_strs(reals.size());
#pragma omp parallel for default(none) shared(reals, exact_strs) \
    schedule(guided)
    for (auto i = 0U; i < reals.size(); ++i) {
        exact_strs[i] = reals[i].as_exact_string();
    }

    std::vector<char> buffer;
    for (auto i = 0U; i < reals.size(); ++i) {
        const auto& exact = exact_strs[i];
        buffer.insert(buffer.end(), exact.begin(), exact.end());
        if (i != reals.size() - 1) {
            buffer.emplace_back('|');
        }
    }
    return buffer;
}

/**
 * Unserialise a vector of Reals from a std::string produced by
 * serialise().
 */
inline std::vector<Real> unserialise(const std::vector<char>& buffer) {
    const std::string str(buffer.begin(), buffer.end());
    const auto tokens = tokenise(str, '|');
    std::vector<Real> reals(tokens.size());
#pragma omp parallel for default(none) shared(reals, tokens) schedule(guided)
    for (auto i = 0U; i < tokens.size(); ++i) {
        reals[i] = from_exact_string(tokens[i]);
    }
    return reals;
}

}  // namespace mixed_prec

#endif  // SERIALISATION_HPP_


==> anc/mixed_prec/include/tail_approximations.hpp <==
#ifndef TAIL_APPROXIMATIONS_HPP_
#define TAIL_APPROXIMATIONS_HPP_

#include "Real.hpp"
#include "index_set.hpp"

namespace mixed_prec {

Real tail_fn(const k_elem& k, const slong target_prec) {
    const Real nr2sin0(
        "5.37522843928706138813493548413029061015889277119669904925149962715235\
8934398391654041203524130703724e-7",
        target_prec);
    const Real nr2sin2(
        "1.07504918119449121293749732830540033163152231853942814569485292465038\
4014000249291156098791181603279e-7",
        target_prec);
    const Real nr3sin1(
        "-1.8206681698373266829263175949463437788350548663849227245110076528454\
92265617106340590519697992260833e-18",
        target_prec);
    const Real nr3sin3(
        "5.09632980008922047625399961402441081886712714431482411497541812862791\
9883729606452328423936630284249e-19",
        target_prec);
    const Real nr4sin0(
        "7.96322050389896819153859078484868486014847822081807716237002832960291\
4972859170223351720062127607834e-18",
        target_prec);
    const Real nr4sin2(
        "1.59265962675473268026033957392157126063582704845297788060764136844130\
3140286666038938748355915464823e-18",
        target_prec);
    const Real nr4sin4(
        "1.59268049822787789666060736225566462943194673118637912273768192568815\
9241834387038351233999744507468e-18",
        target_prec);
    const int quotient_term = (k[0] / 2) + (k[1] / 2) + (k[2] / 2) +
                              (k[3] / 2) + (k[4] / 2) + (k[5] / 2);
    int n_odd_args = 0;
    for (auto i = 0U; i < k.size(); ++i) {
        if (k[i] % 2 == 1) {
            ++n_odd_args;
        }
    }
    Real running_sum;
    // Contribution of A
    if (n_odd_args == 0) {
        running_sum = nr2sin0;
    } else {
        running_sum = nr2sin2;
    }
    // Contribution of B
    for (auto i = 0U; i < k.size(); ++i) {
        Rational ki2(k[i] * k[i]);
        Rational scaling_factor_rational = (ki2 - Rational(1, 4)) * Rational(1, 2);
        Real scaling_factor_real(scaling_factor_rational, target_prec);
        if (k[i] % 2 == 1) {
            running_sum += scaling_factor_real * nr3sin1;
        } else {
            if (n_odd_args == 0) {
                running_sum -= scaling_factor_real * nr3sin1;
            } else {
                running_sum -= scaling_factor_real * nr3sin3;
            }
        }
    }
    // Contribution of C
    for (auto i = 0U; i < k.size(); ++i) {
        for (auto j = i + 1; j < k.size(); ++j) {
            Real x;
            if (k[i] % 2 == 1 && k[j] % 2 == 1) {
                x = nr4sin0;
            } else {
                if (k[i] % 2 == 0 && k[j] % 2 == 0) {
                    if (n_odd_args == 0) {
                        x = nr4sin2;
                    } else {
                        x = nr4sin4;
                    }
                } else {
                    x = Real(slong(-1), target_prec) * nr4sin2;
                }
            }
            Rational i_cont = Rational(k[i] * k[i]) - Rational(1, 4);
            Rational j_cont = Rational(k[j] * k[j]) - Rational(1, 4);
            running_sum +=
                x * Real(Rational(1, 4) * i_cont * j_cont, target_prec);
        }
    }
    // Contribution of D
    for (auto i = 0U; i < k.size(); ++i) {
        Rational ki2(k[i] * k[i]);
        Rational term =
            (ki2 - Rational(1, 4)) * (ki2 - Rational(9, 4)) * Rational(1, 8);
        if (n_odd_args == 0) {
            running_sum -= Real(term, target_prec) * nr4sin0;
        } else {
            running_sum -= Real(term, target_prec) * nr4sin2;
        }
    }
    if (quotient_term % 2 == 0) {
        return running_sum;
    } else {
        return Real(slong(-1), target_prec) * running_sum;
    }
}

}  // namespace mixed_prec

#endif  // TAIL_APPROXIMATIONS_HPP_


==> anc/mixed_prec/include/utility.hpp <==
#ifndef UTILITY_HPP_
#define UTILITY_HPP_

#include <sstream>
#include <string>
#include <vector>

#include "flint/flint.h"

namespace mixed_prec {

/**
 * Handy macro for suppressing compiler warnings about unused
 * variables. Non-compiler dependent and portable to C. (Of course,
 * silencing warnings should only be done with care.)
 */
#define SILENCE_UNUSED(var) \
    { (void)(var); }

/**
 * (Attempt to) clean up cached information etc. allocated by
 * libraries.
 */
inline void clean_up_after_everything() noexcept {
    flint_cleanup();
#pragma omp parallel
    flint_cleanup();
}

/**
 * Tokenise a string into chunks separated by some delimiter. Multiple
 * sequential instances of the delimeter are considered to delimit an
 * empty string.
 */
inline std::vector<std::string> tokenise(const std::string& str,
                                         const char delimiter) {
    std::stringstream stream(str);
    std::vector<std::string> tokens;
    std::string token;
    while (std::getline(stream, token, delimiter)) {
        tokens.push_back(token);
    }
    return tokens;
}

}  // namespace mixed_prec

#endif  // UTILITY_HPP_


==> anc/mixed_prec/src/full_calculation_n_120.cpp <==
#include "Rational.hpp"
#include "Real.hpp"
#include "bessel.hpp"
#include "index_set.hpp"
#include "integral_cache.hpp"
#include "linear_algebra.hpp"
#include "tail_approximations.hpp"

#include <mpi.h>

int main(int argc, char** argv) {

    int provided;
    MPI_Init_thread(&argc, &argv, MPI_THREAD_SERIALIZED, &provided);
    int rank;
    int size;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);
    MPI_Comm_size(MPI_COMM_WORLD, &size);

    if (rank == 0) {
        switch (provided) {
            case MPI_THREAD_SINGLE:
                std::cout << "- Initialised MPI for MPI_THREAD_SINGLE."
                          << std::endl;
                break;
            case MPI_THREAD_FUNNELED:
                std::cout << "- Initialised MPI for MPI_THREAD_FUNNELED."
                          << std::endl;
                break;
            case MPI_THREAD_SERIALIZED:
                std::cout << "- Initialised MPI for MPI_THREAD_SERIALIZED."
                          << std::endl;
                break;
            case MPI_THREAD_MULTIPLE:
                std::cout << "- Initialised MPI for MPI_THREAD_MULTIPLE."
                          << std::endl;
                break;
            default:
                std::cout << "- Initialised MPI for unknown threading level "
                          << provided << "." << std::endl;
                break;
        }
    }

    // Configure precision options.
    slong decimal_prec = 30;
    slong guard_bits = 4;
    slong bit_prec =
        mixed_prec::decimal_precision_in_bits(decimal_prec, guard_bits);
    if (rank == 0) {
        std::cout << "- Working with " << decimal_prec
                  << " initial decimal places of precision (" << bit_prec
                  << " bits, "
                  << "including " << guard_bits << " guard bits)." << std::endl;
    }

    // Calculate all distinct integral permutations that will be
    // required for the cache. Sorting is required to ensure that all
    // MPI processes have identical target lists.
    int max_index = 120;
    auto canonical_entries = mixed_prec::calculate_canonical_entries(max_index);
    std::vector<mixed_prec::k_elem> targets(canonical_entries.begin(),
                                            canonical_entries.end());
    std::sort(targets.begin(), targets.end());

    // Build the integral cache.
    auto cache = mixed_prec::build_cache_mpi(
        targets, mixed_prec::Rational(6000), mixed_prec::Rational(1, 2),
        mixed_prec::Rational(150000), mixed_prec::Rational(16, 10),
        mixed_prec::tail_fn, 12,
        bit_prec);

    // Work through the blocks and calculate their eigenvalues.
    if (rank == 0) {
        std::cout << "- Calculating eigenvalues... " << std::endl;
    }
    auto blocks = mixed_prec::z_entries(max_index);
    std::vector<std::vector<mixed_prec::Real>> eigenvalues(blocks.size());
    for (int i = 0; i <= 3 * max_index; i += 2) {
        const auto owning_rank = (i / 2) % size;
        if (owning_rank == rank) {
            std::vector<mixed_prec::Real> block_integrals;
            for (std::size_t j = 0; j < blocks[i].size(); ++j) {
                const auto& m = blocks[i][j];
                for (std::size_t k = 0; k < blocks[i].size(); ++k) {
                    const auto& n = blocks[i][k];
                    block_integrals.push_back(cache.quad_form(m, n, bit_prec));
                }
            }
            eigenvalues[i] = mixed_prec::eigenvalues(block_integrals,
                                                     blocks[i].size(), bit_prec)
                                 .first;
        }
    }
    MPI_Barrier(MPI_COMM_WORLD);
    if (rank == 0) {
        std::cout << "done." << std::endl << std::endl;
    }

    if (rank == 0) {
        std::cout << "- Distributing eigenvalues... " << std::endl;
    }
    for (int i = 0; i <= 3 * max_index; i += 2) {
        const auto owning_rank = (i / 2) % size;
        std::vector<char> buffer;
        int buffer_size;
        if (rank == owning_rank) {
            buffer = mixed_prec::serialise(eigenvalues[i]);
            buffer_size = buffer.size();
        }
        MPI_Bcast(&buffer_size, 1, MPI_INT, owning_rank, MPI_COMM_WORLD);
        MPI_Barrier(MPI_COMM_WORLD);
        if (rank != owning_rank) {
            buffer = std::vector<char>(buffer_size);
        }
        MPI_Bcast(buffer.data(), buffer.size(), MPI_CHAR, owning_rank,
                  MPI_COMM_WORLD);
        if (rank != owning_rank) {
            eigenvalues[i] = mixed_prec::unserialise(buffer);
        }
    }
    MPI_Barrier(MPI_COMM_WORLD);
    if (rank == 0) {
        std::cout << "done." << std::endl << std::endl;
    }

    if (rank == 0) {
        for (int i = 0; i <= 3 * max_index; i += 2) {
            std::cout << "Block d = " << i << " (n = " << blocks[i].size()
                      << ")" << std::endl;
            for (std::size_t j = 0; j < eigenvalues[i].size(); ++j) {
                std::cout << eigenvalues[i][j] << std::endl;
            }
            std::cout << std::endl;
        }
    }

    MPI_Finalize();
}


==> anc/mixed_prec/src/linear_algebra.cpp <==
#include <exception>
#include <tuple>
#include <utility>
#include <vector>

#include "acb.h"
#include "acb_mat.h"
#include "arb.h"

#include "Real.hpp"

namespace mixed_prec {

std::pair<std::vector<Real>, std::vector<Real>> eigenvalues(
    const std::vector<Real>& flat_matrix, const std::size_t side_length,
    const slong bit_prec) {
    if (flat_matrix.size() != side_length * side_length) {
        throw std::invalid_argument(
            "Size of provided flat matrix does not match claimed side-length.");
    }

    // Create the libarb complex matrix structure, and populate it
    // from the input.
    acb_mat_t mat;
    acb_mat_init(mat, side_length, side_length);
    for (std::size_t i = 0; i < side_length; ++i) {
        for (std::size_t j = 0; j < side_length; ++j) {
            acb_set_arb(acb_mat_entry(mat, i, j),
                        flat_matrix[i * side_length + j].as_arb_t());
        }
    }

    // Calculate approximations to the eigenvalues and right-eigenvectors.
    acb_ptr e_approx = _acb_vec_init(side_length);
    acb_mat_t r_approx;
    acb_mat_init(r_approx, side_length, side_length);
    acb_mat_approx_eig_qr(e_approx, NULL, r_approx, mat, NULL, 0, bit_prec);

    // Calculate exact eigenvalues, using approximations.
    acb_ptr e = _acb_vec_init(side_length);
    acb_mat_eig_simple(e, NULL, NULL, mat, e_approx, r_approx, bit_prec);
    _acb_vec_sort_pretty(e, side_length);

    // Copy out the real and imaginary components of the eigenvalues.
    std::vector<Real> real_components;
    std::vector<Real> imag_components;
    real_components.reserve(side_length);
    imag_components.reserve(side_length);
    arb_t real_part;
    arb_t imag_part;
    arb_init(real_part);
    arb_init(imag_part);
    for (std::size_t i = 0; i < side_length; ++i) {
        acb_get_real(real_part, &e[i]);
        acb_get_imag(imag_part, &e[i]);
        real_components.emplace_back(real_part,
                                     arb_rel_accuracy_bits(real_part));
        imag_components.emplace_back(imag_part,
                                     arb_rel_accuracy_bits(imag_part));
    }
    arb_clear(imag_part);
    arb_clear(real_part);

    // Tidy up and hand back the results.
    _acb_vec_clear(e, side_length);
    acb_mat_clear(r_approx);
    _acb_vec_clear(e_approx, side_length);
    acb_mat_clear(mat);
    return std::make_pair(real_components, imag_components);
}

}  // namespace mixed_prec

